Prelocality No-Go Theorems and Exactly Solvable Relational History Hamiltonians

Exact permutation covariance does not itself supply a sparse metric geometry. For permutation-covariant, full-support $k$-body interaction orbits, the incident interaction norm scales as $\binom{N-1}{k-1}|J_N|\|h\|$; such orbits cannot have uniformly finite range in metrics of diverging diameter. A permutation-invariant Hamiltonian diagonal in the graph basis has ground-state multiplicity at least $N!/|\mathrm{Aut}(G)|$ whenever $G$ is a ground graph. We give a quantitative version for approximately symmetric energies, together with fixed-radius connectivity and unitary-isometry obstructions. The trace-distance asymmetry of an arbitrary state also bounds its probability of selecting one labeled graph. We then construct two exactly solvable finite relational history Hamiltonians. A cyclic clock with a reversible incidence update has a unique ground state; gauge reduction yields a cycle Laplacian with a rank-one pin and the exact gap $\Delta_{N,L}=E_* (1-\cos\theta_L)$, where $\tan(L\theta_L/2)=1/\sin\theta_L$ and $0<\theta_L<\pi/L$. In particular, $\Delta_{N,L}/E_*=\pi^2/(2L^2)-2\pi^2/L^3+O(L^{-4})$, independently of the number of vertices. In an alternative order-free architecture, one clock qubit per unordered pair gives commuting four-local terms, $2^N$ ground states and a size-independent gap $E_*(1-1/\sqrt2)$. A fixed-weight control penalty selects $\binom Nq$ ground states without reducing the gap. These exact finite results expose clock and locality resource tradeoffs; they do not establish an emergent geometric phase.

==> anc/README.txt <==
Ancillary finite checks for the Prelocality paper.

Requirements: Python 3.10+, NumPy, SciPy and Matplotlib.
Install: python -m pip install -r anc/requirements.txt
Run from the extracted source directory:
  OPENBLAS_NUM_THREADS=1 python anc/verify_relational_histories.py
  python anc/verify_state_concentration.py
  python anc/generate_cyclic_gap.py

The first program regenerates anc/verification_results.json.
The second is an independent, smaller concentration check.
The third writes anc/cyclic_gap.pdf (for comparison with the submitted
vector figure cyclic_gap.pdf) and checks 59 even clock lengths.
These finite numerical checks do not replace proofs.

The archived verification_results.json was generated using Python 3.13.5,
NumPy 2.3.5, SciPy 1.17.0, Matplotlib 3.10.8 and one OpenBLAS thread.


==> anc/generate_cyclic_gap.py <==
#!/usr/bin/env python3
"""Regenerate the exact-gap vector figure for the finite cyclic-clock model."""
import numpy as np
from scipy.optimize import brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from pathlib import Path

lengths = np.arange(4, 122, 2)

def theta(L):
    return brentq(lambda z: np.tan(L*z/2) - 1/np.sin(z),
                  1e-8, (np.pi/L)*(1 - 1e-12), xtol=1e-14)

exact = np.array([L*L*(1-np.cos(theta(L))) for L in lengths])
lower = lengths**2*(1-np.cos(np.pi/(lengths+2)))
upper = lengths**2*(1-np.cos(np.pi/lengths))

fig, ax = plt.subplots(figsize=(5.8, 3.35))
ax.plot(lengths, exact, lw=1.65, label=r'Exact $L^2\Delta/E_*$')
ax.plot(lengths, lower, '--', lw=1.3, label='Lower bound')
ax.plot(lengths, upper, ':', lw=1.3, label='Upper bound')
ax.axhline(np.pi**2/2, color='0.4', lw=1.1, linestyle='-.',
           label=r'$\pi^2/2$ limit')
ax.set(xlabel='Clock length $L$', ylabel=r'Scaled gap $L^2\Delta_{N,L}/E_*$')
ax.set_xlim(4, 120)
ax.set_ylim(2.2, 5.1)
ax.grid(alpha=0.22)
ax.legend(loc='lower right', fontsize=7.4, frameon=False)
fig.tight_layout(pad=0.8)
fig.savefig(Path(__file__).with_name('cyclic_gap.pdf'))
plt.close(fig)
assert np.all(lower < exact)
assert np.all(exact < upper)
print('PASS: finite-clock gap figure regenerated, analytic brackets checked at 59 lengths')


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.5


==> anc/verification_results.json <==
{
  "checks": 3524,
  "counts": {
    "boolean_additive_spectrum": 12,
    "boolean_block_one_zero": 12,
    "boolean_ground": 12,
    "boolean_local_ground": 2,
    "boolean_local_spectrum": 2,
    "boolean_term_commutation": 28,
    "cnot_conjugacy": 1,
    "cyclic_gauge_conjugacy": 3,
    "cyclic_global_gap": 3,
    "cyclic_ground_energy": 3,
    "data_penalty_binomial_spectrum": 3,
    "gap_bracket": 3,
    "global_update_involution": 3,
    "graph_orbit_stabilizer": 1098,
    "odd_clock_monodromy_obstruction": 1,
    "omega_K_null": 3,
    "permutation_cyclic_H": 6,
    "permutation_cyclic_ground": 6,
    "permutation_data_K": 6,
    "permutation_update": 6,
    "perturbed_ground_gap": 12,
    "perturbed_projector_bound": 12,
    "pin_removal_kernel_dimension": 1,
    "pure_orbit_entropy": 28,
    "rank_one_pinned_gap": 3,
    "relative_entropy_lower_bound": 417,
    "selector_dimension": 7,
    "selector_excitation_floor": 32,
    "selector_ground_sector": 12,
    "singleton_graph_orbit": 8,
    "spectral_reduction": 3,
    "state_concentration": 880,
    "twirl_deviation": 880,
    "unique_zero_mode": 3,
    "update_commutation": 3,
    "update_hermitian": 5,
    "update_involution": 5
  },
  "details": "Deterministic finite checks; not a substitute for analytic proofs.",
  "maximum_errors": {
    "boolean_additive_spectrum": 5.329070518200751e-15,
    "boolean_block_one_zero": 1.4988010832439613e-15,
    "boolean_ground": 7.850462293418876e-17,
    "boolean_local_ground": 0.0,
    "boolean_local_spectrum": 0.0,
    "boolean_term_commutation": 0.0,
    "cnot_conjugacy": 0.0,
    "cyclic_gauge_conjugacy": 0.0,
    "cyclic_global_gap": 5.773159728050814e-15,
    "cyclic_ground_energy": 7.850462293418876e-17,
    "data_penalty_binomial_spectrum": 7.105427357601002e-15,
    "gap_bracket": 0.0,
    "global_update_involution": 0.0,
    "graph_orbit_stabilizer": 0.0,
    "odd_clock_monodromy_obstruction": 0.0,
    "omega_K_null": 6.206335383118183e-17,
    "permutation_cyclic_H": 0.0,
    "permutation_cyclic_ground": 0.0,
    "permutation_data_K": 0.0,
    "permutation_update": 0.0,
    "perturbed_ground_gap": 0.0,
    "perturbed_projector_bound": 0.0,
    "pin_removal_kernel_dimension": 0.0,
    "pure_orbit_entropy": 4.440892098500626e-16,
    "rank_one_pinned_gap": 4.440892098500626e-16,
    "relative_entropy_lower_bound": 0.0,
    "selector_dimension": 0.0,
    "selector_excitation_floor": 0.0,
    "selector_ground_sector": 3.8416500378041887e-16,
    "singleton_graph_orbit": 0.0,
    "spectral_reduction": 1.0658141036401503e-14,
    "state_concentration": 0.0,
    "twirl_deviation": 0.0,
    "unique_zero_mode": 5.80427553630776e-15,
    "update_commutation": 0.0,
    "update_hermitian": 0.0,
    "update_involution": 0.0
  },
  "status": "PASS",
  "tolerance": 3e-09
}


==> anc/verify_relational_histories.py <==
#!/usr/bin/env python3
"""Deterministic finite-model regressions for the relational-history manuscript.

Run: python verify_relational_histories.py
Only standard Python, NumPy and SciPy are required. These are checks, not proofs.
"""
import itertools
import json
import math
from pathlib import Path

import numpy as np
from scipy.optimize import brentq

TOL = 3e-9
I2 = np.eye(2)
X = np.array([[0., 1.], [1., 0.]])
ZERO = np.diag([1., 0.])
ONE = np.diag([0., 1.])
PLUS = 0.5 * np.array([[1., 1.], [1., 1.]])

counts = {}
worst = {}


def check(label, error, tolerance=TOL):
    error = float(abs(error))
    assert np.isfinite(error), f"{label}: not finite"
    assert error <= tolerance, f"{label}: error={error:.6g} > {tolerance:.6g}"
    counts[label] = counts.get(label, 0) + 1
    worst[label] = max(worst.get(label, 0.), error)


def kn(*factors):
    a = np.array([[1.]])
    for f in factors:
        a = np.kron(a, f)
    return a


def N_edges(N):
    return list(itertools.combinations(range(N), 2))


def bit_at(value, position, length):
    return (value >> (length - 1 - position)) & 1


def reverse_bit_index(value, perm, length):
    out = 0
    for k in range(length):
        out |= bit_at(value, k, length) << (length - 1 - perm[k])
    return out


def graph_orbits():
    for n in range(2, 6):
        edges = N_edges(n)
        maps = []
        for p in itertools.permutations(range(n)):
            maps.append(tuple(edges.index(tuple(sorted([p[i], p[j]]))) for i, j in edges))
        for graph in range(1 << len(edges)):
            images = {reverse_bit_index(graph, perm, len(edges)) for perm in maps}
            autos = sum(reverse_bit_index(graph, perm, len(edges)) == graph for perm in maps)
            check('graph_orbit_stabilizer', len(images) * autos - math.factorial(n), 0)
            if len(images) == 1:
                check('singleton_graph_orbit', min(graph, (1 << len(edges)) - 1 - graph), 0)


def make_W(N):
    edges = N_edges(N)
    m = len(edges)
    D = 1 << (N + m)
    result = []
    for eid, (i, j) in enumerate(edges):
        w = np.zeros((D, D))
        for c in range(1 << N):
            q = int(bool(bit_at(c, i, N) or bit_at(c, j, N)))
            for r in range(1 << m):
                source = c * (1 << m) + r
                dest_r = r ^ (q << (m - eid - 1))
                dest = c * (1 << m) + dest_r
                w[dest, source] = 1.
        result.append(w)
    return result


def data_K(N):
    edges = N_edges(N)
    R = N + len(edges)
    matrices = []
    for i in range(R):
        matrices.append(kn(*[(I2 - PLUS if k == i and k < N else ONE if k == i else I2) for k in range(R)]))
    return sum(matrices)


def make_cycle(N, L):
    W_e = make_W(N)
    I = np.eye(W_e[0].shape[0])
    W = I.copy()
    for a in W_e:
        check('update_hermitian', np.linalg.norm(a.T - a))
        check('update_involution', np.linalg.norm(a @ a - I))
        W = W @ a
    for i in range(len(W_e)):
        for j in range(i + 1, len(W_e)):
            check('update_commutation', np.linalg.norm(W_e[i]@W_e[j]-W_e[j]@W_e[i]))
    check('global_update_involution', np.linalg.norm(W@W-I))
    K = data_K(N)
    R = N + len(W_e)
    eigK = np.linalg.eigvalsh(K)
    predicted = np.concatenate([np.full(math.comb(R, k), k, dtype=float) for k in range(R + 1)])
    check('data_penalty_binomial_spectrum', np.max(abs(eigK - predicted)))
    HL = np.eye(L)
    for t in range(L):
        HL[t, (t + 1) % L] -= 0.5
        HL[(t + 1) % L, t] -= 0.5
    phys = np.kron(np.eye(L), I)
    for t in range(L):
        sl_t = slice(t * len(I), (t + 1) * len(I))
        sl_next = slice(((t+1) % L) * len(I), (((t+1) % L)+1) * len(I))
        phys[sl_t, sl_next] -= 0.5 * W
        phys[sl_next, sl_t] -= 0.5 * W
    phys += np.kron(np.diag([1]+[0]*(L-1)),K)
    G = np.zeros_like(phys)
    for t in range(L):
        sl = slice(t*len(I),(t+1)*len(I))
        G[sl, sl] = (I if t % 2 == 0 else W)
    ref = np.kron(HL,I) + np.kron(np.diag([1]+[0]*(L-1)),K)
    check('cyclic_gauge_conjugacy', np.linalg.norm(G.T@phys@G-ref))
    omega = kn(*([np.array([[1.], [1.]])/np.sqrt(2.)]*N + [np.array([[1.], [0.]])]*len(W_e))).reshape(-1)
    check('omega_K_null', np.linalg.norm(K@omega))
    psi = np.concatenate([np.linalg.matrix_power(W,t)@omega for t in range(L)]) / np.sqrt(L)
    check('cyclic_ground_energy', np.linalg.norm(phys@psi))
    values = np.linalg.eigvalsh(phys)
    check('unique_zero_mode', max(abs(values[0]), max(0., 1e-9-values[1])))
    theta = brentq(lambda th: np.tan(L*th/2.) - 1./np.sin(th), 1e-8, (np.pi/L)*(1.-1e-12), xtol=1e-14)
    gap = 1. - np.cos(theta)
    check('cyclic_global_gap', abs(values[1]-gap))
    a1 = HL + np.diag([1]+[0]*(L-1))
    check('rank_one_pinned_gap', abs(np.linalg.eigvalsh(a1)[0]-gap))
    check('gap_bracket', max(0., (1.-np.cos(np.pi/(L+2.)))-gap, gap-(1.-np.cos(np.pi/L))), 1e-12)
    check('spectral_reduction', np.max(np.abs(values - np.sort(np.concatenate([np.linalg.eigvalsh(HL + k*np.diag([1]+[0]*(L-1))) for k in range(R+1) for _ in range(math.comb(R,k))])))))
    # Direct finite perturbation checks of the sharp rank-one projector bound.
    rng = np.random.default_rng(N*100 + L)
    for frac in (0.03, 0.18, 0.35, 0.47):
        A = rng.normal(size=phys.shape)
        A = (A + A.T)/2
        A /= np.max(abs(np.linalg.eigvalsh(A)))
        eps = frac * gap
        eigenvalues, vectors = np.linalg.eigh(phys + eps*A)
        check('perturbed_ground_gap', max(0., gap - 2*eps - (eigenvalues[1]-eigenvalues[0])), 1e-10)
        angle = np.sqrt(max(0., 1.-abs(np.vdot(psi,vectors[:,0]))**2))
        check('perturbed_projector_bound',
              max(0., angle-min(1.,eps/(gap-2*eps))), 2e-8)
    # Odd clocks need not close generic involutive histories.
    if N == 2 and L == 4:
        check('odd_clock_monodromy_obstruction', max(0.,1e-3-np.linalg.norm(W-I)), 1e-10)
        free = np.kron(HL,I)
        check('pin_removal_kernel_dimension',
              sum(abs(t)<1e-9 for t in np.linalg.eigvalsh(free))-len(I), 0)
    # Permutation covariance on the full data and clock space at N=3.
    if N == 3 and L == 4:
        edges = N_edges(N)
        for p in itertools.permutations(range(N)):
            edge_map = tuple(edges.index(tuple(sorted((p[i],p[j])))) for i,j in edges)
            Q = np.zeros_like(W)
            for c in range(1<<N):
                for r in range(1<<len(edges)):
                    source = c*(1<<len(edges)) + r
                    destc = reverse_bit_index(c, p, N)
                    destr = reverse_bit_index(r, edge_map, len(edges))
                    Q[destc*(1<<len(edges)) + destr, source] = 1.
            check('permutation_data_K', np.linalg.norm(Q.T@K@Q-K))
            check('permutation_update', np.linalg.norm(Q.T@W@Q-W))
            B = np.kron(np.eye(L), Q)
            check('permutation_cyclic_H', np.linalg.norm(B.T@phys@B-phys))
            check('permutation_cyclic_ground', np.linalg.norm(B@psi-psi))


def boolean_models():
    h0 = 0.5*(np.eye(4)-np.kron(X,I2))+np.kron(ZERO,ONE)
    h1 = 0.5*(np.eye(4)-np.kron(X,X))+np.kron(ZERO,ONE)
    cnot = np.array([[1.,0.,0.,0.],[0.,1.,0.,0.],[0.,0.,0.,1.],[0.,0.,1.,0.]])
    check('cnot_conjugacy', np.linalg.norm(cnot@h0@cnot-h1))
    phi0 = kn(np.array([[1.],[1.]])/np.sqrt(2),np.array([[1.],[0.]])).ravel()
    phi1 = np.array([1.,0.,0.,1.])/np.sqrt(2)
    for h, p in [(h0,phi0),(h1,phi1)]:
        check('boolean_local_ground', np.linalg.norm(h@p))
        check('boolean_local_spectrum', np.max(abs(np.linalg.eigvalsh(h)-[0.,1-1/np.sqrt(2),1,1+1/np.sqrt(2)])))
    for N in [2, 3]:
        edges = N_edges(N)
        M = len(edges)
        localdim = 4**M
        predicted_local = np.array([0.,1-1/np.sqrt(2),1.,1+1/np.sqrt(2)])
        for c in range(1<<N):
            locals_ = [h1 if bit_at(c,i,N) or bit_at(c,j,N) else h0 for i,j in edges]
            total = np.zeros((localdim,localdim))
            for eid,h in enumerate(locals_):
                total += kn(*[h if j==eid else np.eye(4) for j in range(M)])
            # All local terms commute.
            for eid in range(M):
                hei = kn(*[locals_[eid] if j==eid else np.eye(4) for j in range(M)])
                check('boolean_term_commutation', np.linalg.norm(total@hei-hei@total))
            ground = kn(*[phi1.reshape(-1,1) if bit_at(c,i,N) or bit_at(c,j,N) else phi0.reshape(-1,1) for i,j in edges]).ravel()
            check('boolean_ground', np.linalg.norm(total@ground))
            eig = np.linalg.eigvalsh(total)
            # Every block has the same Minkowski-sum spectrum.
            pred = np.sort(np.array([sum(x) for x in itertools.product(predicted_local,repeat=M)]))
            check('boolean_additive_spectrum', np.max(abs(eig-pred)))
            check('boolean_block_one_zero', max(abs(eig[0]), abs(eig[1]-(1.-1./np.sqrt(2.)))))
            for q in range(N+1):
                cq = (sum(bit_at(c,i,N) for i in range(N))-q)**2
                if cq==0:
                    check('selector_ground_sector', abs(eig[0]), 1e-12)
                else:
                    check('selector_excitation_floor', max(0., 1.-cq), 1e-12)
        for q in range(N+1):
            size = sum(1 for c in range(1<<N)
                       if sum(bit_at(c,i,N) for i in range(N)) == q)
            check('selector_dimension', size - math.comb(N,q), 0)


def state_twirl_checks():
    rng = np.random.default_rng(20260805)
    for m in range(2,13):
        perms = [np.roll(np.eye(m),k,axis=0) for k in range(m)]
        for _ in range(80):
            z = rng.normal(size=(m,m))+1j*rng.normal(size=(m,m))
            rho = z@z.conj().T
            rho /= np.trace(rho)
            tw = sum(P@rho@P.T for P in perms)/m
            delta = max(0.5*np.linalg.norm(rho-P@rho@P.T,ord='nuc') for P in perms)
            p = float(rho[0,0].real)
            check('state_concentration', max(0.,p-1./m-delta), 5e-12)
            check('twirl_deviation', max(0., 0.5*np.linalg.norm(rho-tw,ord='nuc')-delta),5e-12)
            # Binary KL lower bound (for p >= 1/M); compare to von Neumann entropy.
            if p >= 1/m and p < 1.:
                w = np.linalg.eigvalsh(rho)
                positive = w[w>1e-13]
                # trace rho log rho minus trace rho log tw
                ev, vv = np.linalg.eigh(tw)
                epos = np.maximum(ev,1e-15)
                logtw = (vv*np.log(epos))@vv.conj().T
                D = float((np.sum(positive*np.log(positive)) - np.trace(rho@logtw)).real)
                bound = p*np.log(p*m)+(1-p)*np.log((1-p)/(1-1/m))
                check('relative_entropy_lower_bound', max(0.,bound-D),5e-11)
    for m in range(2,30):
        check('pure_orbit_entropy', abs(np.log(m)-(-np.log(1/m))), 1e-13)


def main():
    graph_orbits()
    for N,L in [(2,4),(2,6),(3,4)]:
        make_cycle(N,L)
    boolean_models()
    state_twirl_checks()
    summary={'status':'PASS','checks':sum(counts.values()),'tolerance':TOL,'counts':counts,'maximum_errors':worst,'details':'Deterministic finite checks; not a substitute for analytic proofs.'}
    Path(__file__).with_name('verification_results.json').write_text(json.dumps(summary,indent=2,sort_keys=True)+'\n',encoding='utf-8')
    print(f"PASS: {summary['checks']} independent finite-model and state-level checks")
    print('Maximum absolute residual:', format(max(worst.values()),'.3e'))

if __name__=='__main__':
    main()


==> anc/verify_state_concentration.py <==
#!/usr/bin/env python3
import math
import numpy as np

rng=np.random.default_rng(20260805)
checks=0
for M in range(2,13):
    # Cyclic orbit representation is sufficient for the theorem audit.
    perms=[np.roll(np.eye(M),k,axis=0) for k in range(M)]
    for _ in range(80):
        x=rng.normal(size=(M,M))+1j*rng.normal(size=(M,M))
        rho=x@x.conj().T; rho/=np.trace(rho)
        tw=sum(P@rho@P.conj().T for P in perms)/M
        delta=max(0.5*np.linalg.norm(rho-P@rho@P.conj().T,ord='nuc') for P in perms)
        p=float(rho[0,0].real)
        assert p <= 1/M+delta+2e-12
        d=0.5*np.linalg.norm(rho-tw,ord='nuc')
        assert d <= delta+2e-12
        checks+=1
for M in range(2,30):
    psi=np.zeros(M); psi[0]=1
    rho=np.outer(psi,psi)
    tw=np.eye(M)/M
    # Relative entropy for the pure state against the uniform orbit mixture.
    assert abs(math.log(M)-(-math.log(tw[0,0])))<1e-14
    checks+=1
print(f'PASS: {checks} state-level labeling concentration checks')

